Only the disk: topological obstructions for warped AdS$_6\times S^2$ in Type IIB

Supersymmetric AdS$_6\times S^2$ solutions of Type IIB supergravity are warped products over a Riemann surface $\Sigma$. They are determined by two holomorphic differentials on $\Sigma$, with five-branes at poles on its boundary. We derive restrictions on the genus and the number of boundary components of $\Sigma$. Without seven-branes or orientifolds, the differentials are taken to be single-valued on $\Sigma$. Regularity implies that the number of interior zeros of one differential equals the total rotation of the phase of the ratio of the two differentials along the boundary. It also bounds this rotation on each boundary component by the number of poles on that component. Combined with the known count of zeros on the double of $\Sigma$, these two statements force $\Sigma$ to be a disk. With mutually local seven-branes and orientifolds as interior punctures, the same conclusion follows under additional assumptions on the global structure of the differentials and on their behavior at the punctures. The disk then admits at most one orientifold puncture. On a disk without punctures, the bound applied between successive poles also recovers the known cyclic ordering of the five-brane charges along the boundary.

==> anc/lean/OnlyDisk.lean <==
import OnlyDisk.Counting
import OnlyDisk.Identities
import OnlyDisk.Boundary
import OnlyDisk.Rotation


==> anc/lean/OnlyDisk/Boundary.lean <==
/-
Layer 3 of the verification of "Only the disk" (onlydisk4.tex), first item.

`λ'(p) ≠ 0` at a boundary point `p` (Section 3.1, eq. (3.3), and Lemma 5.2 at a five-brane
point).  The paper applies Hopf's lemma to `log |λ|`.  Here the same conclusion is proved
from the local structure of an analytic function: if `λ'(p) = 0`, then
`λ(z) - λ(p) = (z - p)^n g(z)` with `n ≥ 2` and `g(p) ≠ 0`, and the image of the upper
half-disk leaves the closed unit disk.

Hypotheses on `λ` (written `lam`; `λ` is a keyword in Lean):
* `lam` is analytic at `p`;
* `|lam p| = 1`;
* `|lam z| < 1` for all `z` near `p` with `Im z > Im p`  (this is `κ² > 0` in the interior).
-/
import Mathlib

namespace OnlyDisk

open Complex ComplexConjugate Filter Topology

/-- Every neighbourhood of `p` contains a point `p + t u` with `t > 0`, for a unit vector `u`. -/
theorem exists_pos_smul_mem {p u : ℂ} (hu : ‖u‖ = 1) {S : Set ℂ} (hS : S ∈ 𝓝 p) :
    ∃ t : ℝ, 0 < t ∧ p + t * u ∈ S := by
  obtain ⟨ε, hε, hball⟩ := Metric.mem_nhds_iff.mp hS
  refine ⟨ε / 2, by positivity, hball ?_⟩
  rw [Metric.mem_ball, dist_eq_norm]
  have h : p + ((ε / 2 : ℝ) : ℂ) * u - p = ((ε / 2 : ℝ) : ℂ) * u := by ring
  rw [h, norm_mul, hu, mul_one, Complex.norm_real, Real.norm_of_nonneg (by positivity)]
  linarith

/-- For `c ≠ 0` and `n ≥ 2` there is a direction `e^{iθ}` in the open upper half-plane,
`0 < θ < π`, with `Re(c e^{inθ}) > 0`. -/
theorem exists_direction (c : ℂ) (hc : c ≠ 0) (n : ℕ) (hn : 2 ≤ n) :
    ∃ θ : ℝ, 0 < θ ∧ θ < Real.pi ∧ 0 < (c * exp (θ * I) ^ n).re := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hnpos : (0 : ℝ) < n := by linarith
  have hre : ∀ θ : ℝ, (c * exp (θ * I) ^ n).re = ‖c‖ * Real.cos (arg c + n * θ) := by
    intro θ
    have h1 : c * exp (θ * I) ^ n = ‖c‖ * exp (((arg c + n * θ : ℝ) : ℂ) * I) := by
      conv_lhs => rw [← norm_mul_exp_arg_mul_I c]
      rw [← exp_nat_mul, mul_assoc, ← exp_add]
      congr 2
      push_cast; ring
    rw [h1, re_ofReal_mul, exp_ofReal_mul_I_re]
  have hcpos : 0 < ‖c‖ := norm_pos_iff.mpr hc
  have hpi := Real.pi_pos
  have hlo := neg_pi_lt_arg c
  have hhi := arg_le_pi c
  rcases le_or_gt (arg c) 0 with ha | ha
  · refine ⟨(Real.pi / 4 - arg c) / n, ?_, ?_, ?_⟩
    · exact div_pos (by linarith) hnpos
    · rw [div_lt_iff₀ hnpos]; nlinarith
    · rw [hre]
      have h : arg c + n * ((Real.pi / 4 - arg c) / n) = Real.pi / 4 := by
        field_simp; ring
      rw [h, Real.cos_pi_div_four]; positivity
  · refine ⟨(2 * Real.pi - arg c) / n, ?_, ?_, ?_⟩
    · exact div_pos (by linarith) hnpos
    · rw [div_lt_iff₀ hnpos]; nlinarith
    · rw [hre]
      have h : arg c + n * ((2 * Real.pi - arg c) / n) = 2 * Real.pi := by
        field_simp; ring
      rw [h, Real.cos_two_pi]; simpa using hcpos

/-- **`λ'(p) ≠ 0` at a boundary point.**  If `lam` is analytic at `p`, has modulus one at `p`,
and modulus less than one at the nearby points above `p`, then its derivative at `p` does
not vanish. -/
theorem deriv_ne_zero_of_boundary (lam : ℂ → ℂ) (p : ℂ) (hlam : AnalyticAt ℂ lam p)
    (h1 : normSq (lam p) = 1)
    (hint : ∀ᶠ z in 𝓝 p, p.im < z.im → normSq (lam z) < 1) :
    deriv lam p ≠ 0 := by
  have hlp : lam p ≠ 0 := by
    intro h; rw [h] at h1; simp at h1
  have hf : AnalyticAt ℂ (fun z => lam z - lam p) p := hlam.sub analyticAt_const
  -- `lam` is not constant near `p`
  have hnz : ¬ ∀ᶠ z in 𝓝 p, lam z - lam p = 0 := by
    intro h0
    obtain ⟨t, ht, hz0, hz1⟩ := exists_pos_smul_mem (u := I) (by simp) (h0.and hint)
    have heq : lam (p + t * I) = lam p := sub_eq_zero.mp hz0
    have him : p.im < (p + t * I).im := by simp [ht]
    have hlt := hz1 him
    rw [heq, h1] at hlt
    exact lt_irrefl _ hlt
  obtain ⟨n, g, hg, hgp, hfg⟩ := (hf.exists_eventuallyEq_pow_smul_ne_zero_iff).mpr hnz
  rcases Nat.lt_or_ge n 2 with hn | hn
  · interval_cases n
    · -- order zero is impossible: the left side vanishes at `p`
      have := hfg.self_of_nhds
      simp at this
      exact absurd this.symm hgp
    · -- order one: `lam'(p) = g(p) ≠ 0`
      have hev : lam =ᶠ[𝓝 p] fun z => lam p + (z - p) * g z := by
        filter_upwards [hfg] with z hz
        simp only [pow_one, smul_eq_mul] at hz
        linear_combination hz
      have hd : HasDerivAt (fun z => lam p + (z - p) * g z) (g p) p := by
        have h1 : HasDerivAt (fun z : ℂ => z - p) 1 p := (hasDerivAt_id p).sub_const p
        have h3 := (h1.mul hg.differentiableAt.hasDerivAt).const_add (lam p)
        convert h3 using 1
        simp
      rw [hev.deriv_eq, hd.deriv]
      exact hgp
  · -- order at least two: a contradiction
    exfalso
    have hc : conj (lam p) * g p ≠ 0 := mul_ne_zero (by simpa using hlp) hgp
    obtain ⟨θ, hθ0, hθπ, hpos⟩ := exists_direction _ hc n hn
    set u : ℂ := exp (θ * I) with hu
    have hunorm : ‖u‖ = 1 := by rw [hu]; exact norm_exp_ofReal_mul_I θ
    -- `φ z = Re(conj(lam p) u^n g z)`, positive at `p`, hence near `p`
    have hφp : 0 < (lam p * conj (u ^ n * g p)).re := by
      have h : (lam p * conj (u ^ n * g p)).re = (conj (lam p) * g p * u ^ n).re := by
        rw [← conj_re (lam p * conj (u ^ n * g p))]
        simp only [map_mul, conj_conj]
        ring_nf
      rw [h]; exact hpos
    have hcont : ContinuousAt (fun z => (lam p * conj (u ^ n * g z)).re) p := by
      have hgc : ContinuousAt g p := hg.continuousAt
      have h2 : ContinuousAt (fun z => lam p * conj (u ^ n * g z)) p :=
        continuousAt_const.mul
          (Complex.continuous_conj.continuousAt.comp (continuousAt_const.mul hgc))
      exact Complex.continuous_re.continuousAt.comp h2
    have hφ : ∀ᶠ z in 𝓝 p, 0 < (lam p * conj (u ^ n * g z)).re :=
      hcont.eventually (lt_mem_nhds hφp)
    obtain ⟨t, ht, hz1, hz2, hz3⟩ := exists_pos_smul_mem hunorm (hfg.and (hφ.and hint))
    -- the point `z = p + t u` lies above `p`
    have him : p.im < (p + t * u).im := by
      have hsin : 0 < Real.sin θ := Real.sin_pos_of_pos_of_lt_pi hθ0 hθπ
      have : (p + t * u).im = p.im + t * Real.sin θ := by
        rw [add_im, im_ofReal_mul, hu, exp_ofReal_mul_I_im]
      rw [this]; nlinarith
    have hlt := hz3 him
    -- but there `|lam z|² > 1`
    have hval : lam (p + t * u) = lam p + ((t ^ n : ℝ) : ℂ) * (u ^ n * g (p + t * u)) := by
      have h := hz1
      simp only [add_sub_cancel_left, smul_eq_mul, mul_pow] at h
      push_cast
      linear_combination h
    have hge : 1 < normSq (lam (p + t * u)) := by
      rw [hval, normSq_add, h1]
      have hW : (lam p * conj (((t ^ n : ℝ) : ℂ) * (u ^ n * g (p + t * u)))).re
          = t ^ n * (lam p * conj (u ^ n * g (p + t * u))).re := by
        rw [map_mul, conj_ofReal, mul_left_comm, re_ofReal_mul]
      rw [hW]
      have h2 : 0 < t ^ n * (lam p * conj (u ^ n * g (p + t * u))).re :=
        mul_pos (pow_pos ht n) hz2
      have h3 := normSq_nonneg (((t ^ n : ℝ) : ℂ) * (u ^ n * g (p + t * u)))
      linarith
    exact lt_irrefl _ (lt_trans hge hlt)

end OnlyDisk


==> anc/lean/OnlyDisk/Counting.lean <==
/-
Layer 1 of the verification of "Only the disk" (onlydisk4.tex).

The counting arguments of Theorems 4.1, 5.6 and 5.8.  The analytic inputs
(degree formula on the Schottky double, the rotation bound, the fractional part
of the winding, absence of pole-free components) are HYPOTHESES here.
Only the arithmetic that combines them is checked.

Notation: `g` genus, `ν` number of boundary components, `L i` number of
five-brane poles on the component `Γ_i`, `d i` the winding of `λ` along `Γ_i`,
`z i` the number of boundary poles of `𝒱` on `Γ_i`, `Iminus` the number of
orientifold punctures.
-/
import Mathlib

namespace OnlyDisk

open Finset

/-! ### Degree counts -/

/-- Genus of the Schottky double, `ĝ = 2g + ν - 1`, as an integer. -/
def doubleGenus (g ν : ℕ) : ℤ := 2 * g + ν - 1

/-- Eq. (4.2): `N - L = 2ĝ - 2` gives `N = L + 4g + 2ν - 4`. -/
theorem unpunctured_count (g ν : ℕ) (N L : ℤ)
    (h : N - L = 2 * doubleGenus g ν - 2) :
    N = L + 4 * g + 2 * ν - 4 := by
  unfold doubleGenus at h; omega

/-- Lemma 5.2, eq. (5.4): the boundary zeros of `D dw`, `(L - L₀) + 2ĝ - 2` in number,
together with the `L₀` five-brane points of vanishing residue. -/
theorem dtotal (g ν : ℕ) (L L0 Z : ℤ)
    (h : Z = ((L - L0) + 2 * doubleGenus g ν - 2) + L0) :
    Z = L + 4 * g + 2 * ν - 4 := by
  unfold doubleGenus at h; omega

/-- Lemma 5.7, eq. (5.16): the degree of the quadratic differential `D² dw²` on the double
is `4ĝ - 4`.  Zero orders `2(Z - L₀)`, boundary pole orders `2(L - L₀)`, and one simple pole
at each orientifold puncture and at its mirror. -/
theorem d2total (g ν : ℕ) (L L0 Z Iminus : ℤ)
    (h : 2 * (Z - L0) - 2 * (L - L0) - 2 * Iminus = 4 * doubleGenus g ν - 4) :
    Z = L + Iminus + 4 * g + 2 * ν - 4 := by
  unfold doubleGenus at h; omega

/-! ### The three theorems -/

/-- Theorem 4.1 (no punctures).  The windings `d i` are integers with `∑ d i = N`,
`N = L + 4g + 2ν - 4`, and the rotation bound `d i < L i` holds on every component. -/
theorem onlydisk (g ν : ℕ) (hν : 1 ≤ ν) (L : Fin ν → ℕ) (d : Fin ν → ℤ)
    (hbound : ∀ i, d i < L i)
    (hcount : ∑ i, d i = (∑ i, (L i : ℤ)) + 4 * g + 2 * ν - 4) :
    g = 0 ∧ ν = 1 := by
  have : Nonempty (Fin ν) := ⟨⟨0, hν⟩⟩
  have hlt : ∑ i, d i < ∑ i, (L i : ℤ) :=
    Finset.sum_lt_sum_of_nonempty Finset.univ_nonempty (fun i _ => hbound i)
  omega

/-- The integer step shared by Theorems 5.6 and 5.8: `z ≤ d < L` with `z` an integer
gives `z ≤ L - 1`. -/
theorem z_le_pred (z : ℤ) (d : ℝ) (L : ℕ) (hzd : (z : ℝ) ≤ d) (hdL : d < L) :
    z ≤ (L : ℤ) - 1 := by
  have h : (z : ℝ) < ((L : ℤ) : ℝ) := by
    have : (z : ℝ) < (L : ℝ) := lt_of_le_of_lt hzd hdL
    simpa using this
  have : z < (L : ℤ) := by exact_mod_cast h
  omega

theorem sum_pred (ν : ℕ) (L : Fin ν → ℕ) :
    ∑ i, ((L i : ℤ) - 1) = (∑ i, (L i : ℤ)) - ν := by
  simp [Finset.sum_sub_distrib]

/-- Theorem 5.6 (seven-branes).  Hypotheses: every component carries a pole (Lemma 5.5),
the rotation bound `d i < L i` on components with poles (Lemma 3.2), `z i ≤ d i`
(Lemma 5.4), and the count (5.4). -/
theorem onlydisk_sevenbranes (g ν : ℕ) (L : Fin ν → ℕ) (z : Fin ν → ℤ) (d : Fin ν → ℝ)
    (hpole : ∀ i, 1 ≤ L i)
    (hbound : ∀ i, 1 ≤ L i → d i < L i)
    (hfrac : ∀ i, (z i : ℝ) ≤ d i)
    (hcount : ∑ i, z i = (∑ i, (L i : ℤ)) + 4 * g + 2 * ν - 4)
    (hν : 1 ≤ ν) :
    g = 0 ∧ ν = 1 := by
  have hz : ∀ i, z i ≤ (L i : ℤ) - 1 :=
    fun i => z_le_pred (z i) (d i) (L i) (hfrac i) (hbound i (hpole i))
  have hsum : ∑ i, z i ≤ ∑ i, ((L i : ℤ) - 1) := Finset.sum_le_sum (fun i _ => hz i)
  rw [sum_pred] at hsum
  omega

/-- Theorem 5.8 (orientifolds).  Same hypotheses, with the count (5.16). -/
theorem onlydisk_orientifolds (g ν Iminus : ℕ) (L : Fin ν → ℕ) (z : Fin ν → ℤ)
    (d : Fin ν → ℝ)
    (hpole : ∀ i, 1 ≤ L i)
    (hbound : ∀ i, 1 ≤ L i → d i < L i)
    (hfrac : ∀ i, (z i : ℝ) ≤ d i)
    (hcount : ∑ i, z i = (∑ i, (L i : ℤ)) + Iminus + 4 * g + 2 * ν - 4)
    (hν : 1 ≤ ν) :
    g = 0 ∧ ν = 1 ∧ Iminus ≤ 1 := by
  have hz : ∀ i, z i ≤ (L i : ℤ) - 1 :=
    fun i => z_le_pred (z i) (d i) (L i) (hfrac i) (hbound i (hpole i))
  have hsum : ∑ i, z i ≤ ∑ i, ((L i : ℤ) - 1) := Finset.sum_le_sum (fun i _ => hz i)
  rw [sum_pred] at hsum
  omega

/-! ### Remarks in the text -/

/-- After Theorem 4.1: on the disk `d₁ = L - 2 > 0` gives `L ≥ 3`. -/
theorem three_poles (L d : ℤ) (h : d = L + 4 * 0 + 2 * 1 - 4) (hd : 0 < d) : 3 ≤ L := by
  omega

/-- After Lemma 5.2: on the disk `z₁ = L - 2 ≥ 0` gives `L ≥ 2` with seven-branes. -/
theorem two_poles (L z : ℤ) (h : z = L + 4 * 0 + 2 * 1 - 4) (hz : 0 ≤ z) : 2 ≤ L := by
  omega

/-- End of Section 5: on the disk with one orientifold, `z₁ = L - 1`, which meets the
upper bound `z₁ ≤ L - 1` and vanishes for a single pole. -/
theorem one_pole (L z : ℤ) (h : z = L + 1 + 4 * 0 + 2 * 1 - 4) : z = L - 1 := by
  omega

/-- After Theorem 5.8: for `L = 0` every `z i` vanishes and (5.16) reads
`I₋ + 4g + 2ν - 4 = 0`.  The solutions are an annulus without orientifolds and a disk
with two orientifolds.  (Both are then excluded by Lemma 5.5.) -/
theorem no_pole_cases (g ν Iminus : ℕ) (hν : 1 ≤ ν)
    (h : (Iminus : ℤ) + 4 * g + 2 * ν - 4 = 0) :
    (g = 0 ∧ ν = 2 ∧ Iminus = 0) ∨ (g = 0 ∧ ν = 1 ∧ Iminus = 2) := by
  omega

end OnlyDisk


==> anc/lean/OnlyDisk/Identities.lean <==
/-
Layer 2 of the verification of "Only the disk" (onlydisk4.tex).

Pointwise algebraic identities used in the paper.  Each statement is about complex
numbers: the values of `∂_w 𝒜_±`, of the seeds, of `f`, etc. at one point.  No analysis
(holomorphy, boundary behaviour, global structure) is involved.

Convention: `κ² = |∂𝒜₋|² - |∂𝒜₊|²`, written with `Complex.normSq`.
-/
import Mathlib

namespace OnlyDisk

open Complex ComplexConjugate

/-! ### Section 2.3: seven-brane construction `∂𝒜_± = seed_± + f (seed₊ - seed₋)` -/

/-- The terms containing `f` cancel in the difference: `D` is fixed by the seed. -/
theorem D_eq_seed (a b f : ℂ) : (a + f * (a - b)) - (b + f * (a - b)) = a - b := by
  ring

/-- Eq. (2.16), first identity: `κ² = κ²₍₀₎ - 2 Re f |D|²`.
Here `a`, `b` are the seed values `∂𝒜₊^seed`, `∂𝒜₋^seed`. -/
theorem kappa_seed (a b f : ℂ) :
    normSq (b + f * (a - b)) - normSq (a + f * (a - b))
      = (normSq b - normSq a) - 2 * f.re * normSq (a - b) := by
  simp only [normSq_apply, add_re, add_im, mul_re, mul_im, sub_re, sub_im]
  ring

/-- Eq. (2.16), second identity: `κ²₍₀₎ = -2 Re(conj(∂𝒜₊^seed) D) + |D|²`. -/
theorem kappa_seed_zero (a b : ℂ) :
    normSq b - normSq a = -2 * (conj a * (a - b)).re + normSq (a - b) := by
  simp only [normSq_apply, mul_re, sub_re, sub_im, conj_re, conj_im]
  ring

/-- A seed with `κ²₍₀₎ = 0` (two poles): `κ² = -2 Re f |D|²`. -/
theorem kappa_two_pole_seed (a b f : ℂ) (h : normSq a = normSq b) :
    normSq (b + f * (a - b)) - normSq (a + f * (a - b)) = -2 * f.re * normSq (a - b) := by
  rw [kappa_seed, h]; ring

/-- If `D = 0` at a point, then `κ² = 0` there (Lemma 5.1 (3), D7 frame). -/
theorem kappa_zero_of_D_zero (p q : ℂ) (h : p - q = 0) : normSq q - normSq p = 0 := by
  have : p = q := sub_eq_zero.mp h
  rw [this]; ring

/-! ### Section 2.2: a two-pole configuration without punctures has `κ² = 0` -/

/-- In (2.13) with no zeros the two differentials are `ω₀ λ₀ / P` and `ω₀ conj(λ₀) / P`. -/
theorem two_pole_kappa (ω l P : ℂ) :
    normSq (ω * conj l / P) - normSq (ω * l / P) = 0 := by
  simp [normSq_conj]

/-! ### Lemma 5.1: the invariant differential `D = α ∂𝒜₊ - conj α ∂𝒜₋` -/

/-- With `p = α ∂𝒜₊`, `q = conj α ∂𝒜₋` and `D = p - q`:
`|q|² - |p|² = |D|² - 2 Re(p conj D)`. -/
theorem kappa_pq (p q : ℂ) :
    normSq q - normSq p = normSq (p - q) - 2 * (p * conj (p - q)).re := by
  simp only [normSq_apply, mul_re, sub_re, sub_im, conj_re, conj_im, map_sub]
  ring

/-- `Re(p / D) |D|² = Re(p conj D)`. -/
theorem re_div_mul_normSq (p D : ℂ) (hD : D ≠ 0) :
    (p / D).re * normSq D = (p * conj D).re := by
  have h : normSq D ≠ 0 := (normSq_pos.mpr hD).ne'
  rw [div_re]
  simp only [mul_re, conj_re, conj_im]
  field_simp
  ring

/-- Eq. (5.2), first identity: `κ² = |D|² (1 - 2 Re 𝒱)`, `𝒱 = α ∂𝒜₊ / D`, for `|α| = 1`. -/
theorem kappa_V (α Ap Am : ℂ) (hα : normSq α = 1) (hD : α * Ap - conj α * Am ≠ 0) :
    normSq Am - normSq Ap
      = normSq (α * Ap - conj α * Am)
          * (1 - 2 * (α * Ap / (α * Ap - conj α * Am)).re) := by
  have h1 : normSq Ap = normSq (α * Ap) := by rw [normSq_mul, hα, one_mul]
  have h2 : normSq Am = normSq (conj α * Am) := by rw [normSq_mul, normSq_conj, hα, one_mul]
  rw [h1, h2, kappa_pq, mul_sub, mul_one, ← re_div_mul_normSq _ _ hD]
  ring

/-- `𝒱 - 1 = conj α ∂𝒜₋ / D`. -/
theorem V_sub_one (α Ap Am : ℂ) (hD : α * Ap - conj α * Am ≠ 0) :
    α * Ap / (α * Ap - conj α * Am) - 1 = conj α * Am / (α * Ap - conj α * Am) := by
  field_simp
  ring

/-- Eq. (5.2), second identity: `λ = (conj α / α) 𝒱 / (𝒱 - 1)`. -/
theorem lambda_cayley (α Ap Am : ℂ) (hα : α ≠ 0) (hAm : Am ≠ 0)
    (hD : α * Ap - conj α * Am ≠ 0) :
    Ap / Am
      = conj α / α
          * (α * Ap / (α * Ap - conj α * Am) / (α * Ap / (α * Ap - conj α * Am) - 1)) := by
  have hc : conj α ≠ 0 := by simpa using hα
  rw [V_sub_one α Ap Am hD]
  generalize α * Ap - conj α * Am = D at hD
  field_simp

/-- Eq. (5.2), third statement: for `D ≠ 0`, `κ² = 0` is the line `Re 𝒱 = 1/2`. -/
theorem boundary_line (α Ap Am : ℂ) (hα : normSq α = 1) (hD : α * Ap - conj α * Am ≠ 0) :
    normSq Am - normSq Ap = 0 ↔ (α * Ap / (α * Ap - conj α * Am)).re = 1 / 2 := by
  rw [kappa_V α Ap Am hα hD]
  have h : normSq (α * Ap - conj α * Am) ≠ 0 := (normSq_pos.mpr hD).ne'
  constructor
  · intro h0
    rcases mul_eq_zero.mp h0 with h1 | h1
    · exact absurd h1 h
    · linarith
  · intro h1
    rw [h1]; ring

/-- Interior positivity `κ² > 0` is `Re 𝒱 < 1/2`. -/
theorem interior_halfplane (α Ap Am : ℂ) (hα : normSq α = 1)
    (hD : α * Ap - conj α * Am ≠ 0) :
    0 < normSq Am - normSq Ap ↔ (α * Ap / (α * Ap - conj α * Am)).re < 1 / 2 := by
  rw [kappa_V α Ap Am hα hD]
  have h : 0 < normSq (α * Ap - conj α * Am) := normSq_pos.mpr hD
  constructor
  · intro h0
    have := (mul_pos_iff_of_pos_left h).mp h0
    linarith
  · intro h1
    exact mul_pos h (by linarith)

/-- The Cayley transform maps the line `Re 𝒱 = 1/2` to the unit circle. -/
theorem cayley_unit (V : ℂ) (hV : V.re = 1 / 2) : normSq (V / (V - 1)) = 1 := by
  have hne : V - 1 ≠ 0 := by
    intro h
    have := congrArg Complex.re h
    simp [hV] at this
    norm_num at this
  have hpos : normSq (V - 1) ≠ 0 := (normSq_pos.mpr hne).ne'
  rw [normSq_div, div_eq_one_iff_eq hpos]
  simp only [normSq_apply, sub_re, sub_im, one_re, one_im, hV]
  ring

/-- Lemma 5.1 (2): with the reflection condition `∂𝒜₋ = -conj(∂𝒜₊)` on the boundary,
`D = 2 Re(α ∂𝒜₊)` is real. -/
theorem D_real_on_boundary (α a : ℂ) :
    α * a - conj α * (-conj a) = ((2 * (α * a).re : ℝ) : ℂ) := by
  apply Complex.ext <;> simp [mul_re, mul_im] <;> ring

/-- Lemma 5.1 (1): with `Z₋ = -conj Z₊`, the residue of `D dw` is `2 Re(α Z₊)`. -/
theorem residue_real (α Z : ℂ) :
    α * Z - conj α * (-conj Z) = ((2 * (α * Z).re : ℝ) : ℂ) :=
  D_real_on_boundary α Z

/-! ### Lemma 5.1: the invariant direction of a parabolic element -/

/-- Eq. (5.3).  For `M = [[𝖺, 𝖻], [conj 𝖻, conj 𝖺]]` with `𝖺 = 1 + iβ`, the first component
of `(α, -conj α) M = (α, -conj α)` is `conj 𝖻 = iβ α / conj α`. -/
theorem alphacond (α b : ℂ) (β : ℝ) (hα : α ≠ 0) :
    α * (1 + I * β) - conj α * conj b = α ↔ conj b = I * β * α / conj α := by
  have hc : conj α ≠ 0 := by simpa using hα
  constructor
  · intro h
    field_simp
    linear_combination -h
  · intro h
    rw [h]
    field_simp
    ring

/-- The second component of the eigenvector equation is the conjugate of the first. -/
theorem alphacond_second (α b : ℂ) (β : ℝ)
    (h : α * (1 + I * β) - conj α * conj b = α) :
    α * b - conj α * conj (1 + I * β) = -conj α := by
  have h' := congrArg conj h
  simp only [map_sub, map_mul, map_add, map_one, conj_I, conj_ofReal, conj_conj] at h'
  simp only [map_add, map_mul, map_one, conj_I, conj_ofReal]
  linear_combination -h'

/-! ### Section 5.4: monodromy acts on `𝒱` by an imaginary shift -/

/-- Seven-brane monodromy `∂𝒜_± ↦ ∂𝒜_± + c D` leaves `D` invariant.  (`c = i n²/2`.) -/
theorem D_invariant (Ap Am c : ℂ) :
    (Ap + c * (Ap - Am)) - (Am + c * (Ap - Am)) = Ap - Am := by
  ring

/-- Eq. (5.12): `𝒱 ↦ 𝒱 + c`. -/
theorem V_shift (Ap Am c : ℂ) (hD : Ap - Am ≠ 0) :
    (Ap + c * (Ap - Am)) / ((Ap + c * (Ap - Am)) - (Am + c * (Ap - Am)))
      = Ap / (Ap - Am) + c := by
  rw [D_invariant]
  field_simp

/-- Orientifold monodromy (5.6), `∂𝒜_± ↦ -(∂𝒜_± + c D)`: `D ↦ -D`. -/
theorem D_flip (Ap Am c : ℂ) :
    (-(Ap + c * (Ap - Am))) - (-(Am + c * (Ap - Am))) = -(Ap - Am) := by
  ring

/-- The sign cancels in `𝒱`, which shifts as for a seven-brane. -/
theorem V_shift_orientifold (Ap Am c : ℂ) (hD : Ap - Am ≠ 0) :
    (-(Ap + c * (Ap - Am))) / ((-(Ap + c * (Ap - Am))) - (-(Am + c * (Ap - Am))))
      = Ap / (Ap - Am) + c := by
  rw [D_flip]
  field_simp

/-- A purely imaginary shift preserves the boundary line `Re 𝒱 = 1/2`. -/
theorem shift_preserves_line (V : ℂ) (s : ℝ) : (V + I * s).re = V.re := by
  simp

/-! ### Lemma 5.4: the fractional part `ε = (1/π)[arctan(2(t₀+s)) - arctan(2t₀)]` -/

/-- `ε ∈ [0, 1)` for `s ≥ 0`. -/
theorem eps_range (t0 s : ℝ) (hs : 0 ≤ s) :
    0 ≤ (Real.arctan (2 * (t0 + s)) - Real.arctan (2 * t0)) / Real.pi ∧
      (Real.arctan (2 * (t0 + s)) - Real.arctan (2 * t0)) / Real.pi < 1 := by
  have hmono : Real.arctan (2 * t0) ≤ Real.arctan (2 * (t0 + s)) :=
    Real.arctan_strictMono.monotone (by linarith)
  have hup := Real.arctan_lt_pi_div_two (2 * (t0 + s))
  have hlo := Real.neg_pi_div_two_lt_arctan (2 * t0)
  constructor
  · exact div_nonneg (by linarith) Real.pi_pos.le
  · rw [div_lt_one Real.pi_pos]; linarith

/-- `ε = 0` exactly when `s = 0`. -/
theorem eps_eq_zero_iff (t0 s : ℝ) :
    (Real.arctan (2 * (t0 + s)) - Real.arctan (2 * t0)) / Real.pi = 0 ↔ s = 0 := by
  rw [div_eq_zero_iff]
  constructor
  · intro h
    rcases h with h | h
    · have := Real.arctan_strictMono.injective (sub_eq_zero.mp h)
      linarith
    · exact absurd h Real.pi_pos.ne'
  · intro h
    left; rw [h]; simp

/-- End of Section 5: for one orientifold with `t₀ = 0`, `s₁ = k/2`,
`d₁ = arctan(k)/π` lies strictly between `0` and `1/2` for `k > 0`. -/
theorem d1_orientifold (k : ℝ) (hk : 0 < k) :
    (Real.arctan (2 * (0 + k / 2)) - Real.arctan (2 * 0)) / Real.pi = Real.arctan k / Real.pi ∧
      0 < Real.arctan k / Real.pi ∧ Real.arctan k / Real.pi < 1 / 2 := by
  have h0 : 0 < Real.arctan k := by
    have := Real.arctan_strictMono hk
    simpa using this
  have hup := Real.arctan_lt_pi_div_two k
  refine ⟨?_, div_pos h0 Real.pi_pos, ?_⟩
  · have : 2 * (0 + k / 2) = k := by ring
    rw [this]; simp
  · rw [div_lt_iff₀ Real.pi_pos]; linarith

/-! ### Lemma 5.5: additive constants in the continuation around a boundary component -/

/-- Under `𝒜_± ↦ 𝒜_± + a_±`, and correspondingly `ℬ ↦ ℬ + a₊𝒜₋ - a₋𝒜₊ + const`, the function
`𝒢 = |𝒜₊|² - |𝒜₋|² + 2 Re ℬ` changes by
`2 Re[(conj a₊ - a₋)(𝒜₊ + conj 𝒜₋)] + const`, with `const = |a₊|² - |a₋|²`
(up to the constant in `ℬ`). -/
theorem G_shift (Ap Am ap am : ℂ) :
    (normSq (Ap + ap) - normSq (Am + am) + 2 * (ap * Am - am * Ap).re)
        - (normSq Ap - normSq Am)
      = 2 * ((conj ap - am) * (Ap + conj Am)).re + (normSq ap - normSq am) := by
  simp only [normSq_apply, add_re, add_im, sub_re, sub_im, mul_re, conj_re, conj_im]
  ring

/-- If `a₋ = conj a₊`, the period of `α𝒜₊ - conj α 𝒜₋` is `2i Im(α a₊)`: purely imaginary. -/
theorem period_imaginary (α ap : ℂ) :
    α * ap - conj α * conj ap = ((2 * (α * ap).im : ℝ) : ℂ) * I := by
  apply Complex.ext
  · simp [mul_re]
  · simp [mul_im]; ring

/-! ### Section 3: boundary identities behind the rotation bound -/

/-- Eq. (3.1).  On the boundary `∂𝒜₋ = -conj(∂𝒜₊)`, so `λ = -a / conj a = -a² / |a|²` with `a = ∂𝒜₊`:
the phase of `λ` is twice the phase of `∂𝒜₊`, up to the constant `π`. -/
theorem lambda_boundary (a : ℂ) (ha : a ≠ 0) :
    a / (-conj a) = -(a ^ 2) / (normSq a : ℂ) := by
  have hc : conj a ≠ 0 := by simpa using ha
  have hn : (normSq a : ℂ) ≠ 0 := by
    exact_mod_cast (normSq_pos.mpr ha).ne'
  rw [div_eq_div_iff (neg_ne_zero.mpr hc) hn, normSq_eq_conj_mul_self]
  ring

/-- The two expressions for `∂_w 𝒢` on a boundary arc, with `𝒜̂ = (𝒜₊ - conj 𝒜₋)/2`. -/
theorem dwG_hat (Ap Am a : ℂ) :
    (conj Ap - Am) * a - (Ap - conj Am) * conj a
      = 2 * conj ((Ap - conj Am) / 2) * a - 2 * ((Ap - conj Am) / 2) * conj a := by
  simp only [map_div₀, map_sub, conj_conj, map_ofNat]
  ring

/-- Eq. (3.9): `∂_y 𝒢 = i(∂_w 𝒢 - conj ∂_w 𝒢) = -2 Im ∂_w 𝒢 = -8 Im(conj 𝒜̂ ∂𝒜₊)`. -/
theorem dyG (Ah a : ℂ) :
    -2 * (2 * conj Ah * a - 2 * Ah * conj a).im = -8 * (conj Ah * a).im := by
  simp only [sub_im, mul_im, mul_re, conj_re, conj_im, re_ofNat, im_ofNat]
  ring

/-! ### Section 3 / qna: the boundary derivative of `𝒢` -/

/-- With `X = conj 𝒜₊ - 𝒜₋` and the reflection condition `∂𝒜₋ = -conj(∂𝒜₊)`,
`∂_w 𝒢 = X ∂𝒜₊ + conj X ∂𝒜₋` is purely imaginary, so `𝒢` is constant along the boundary. -/
theorem dG_boundary (X a : ℂ) : (X * a + conj X * (-conj a)).re = 0 := by
  simp [mul_re]

end OnlyDisk


==> anc/lean/OnlyDisk/Rotation.lean <==
/-
Layer 3 of the verification of "Only the disk" (onlydisk4.tex), second item:
the rotation bound, Lemma 3.2, and the pole-free bound, Lemma 3.3.

Setting.  One boundary arc is parametrized by `s ∈ (a, b)`.  `A s` is `𝒜̂` along the arc,
`A' s` its derivative, and `P s = conj (A s) * A' s`.  The input from the paper is
`Im P < 0` on the arc (eq. (3.11): Hopf's lemma for `𝒢` together with (3.9)).

"Phases followed continuously" are continuous real functions `θA`, `θP` with
`A = ‖A‖ e^{i θA}` and `P = ‖P‖ e^{i θP}`.  Their existence is assumed; `θA` is assumed
differentiable.  Then `θP + θA` is a continuous phase of `A'`, and its increase over the
arc is `δ_I`.

What is proved:
* `θP` stays in one interval of length `π` (`phase_confined`);
* `θA` is strictly decreasing (`angle_strictAnti`);
* hence `δ_I < π` (`arc_rotation_lt_pi`), and `d_i < L_i` (`rotation_bound`).

The pole asymptotics of the paper (`arg P → -π` and `0` at the two ends) are not needed
for the inequality.  They give the equality `∑ Δ arg 𝒜̂ = π (d_i - L_i)`, which is not
formalized here.
-/
import Mathlib

namespace OnlyDisk

open Complex ComplexConjugate Set Filter Topology

/-- A continuous function on an interval whose sine is negative throughout varies by less
than `π`. -/
theorem phase_confined {a b : ℝ} {θ : ℝ → ℝ} (hc : ContinuousOn θ (Ioo a b))
    (hsin : ∀ s ∈ Ioo a b, Real.sin (θ s) < 0) {s s' : ℝ}
    (hs : s ∈ Ioo a b) (hs' : s' ∈ Ioo a b) :
    θ s' - θ s < Real.pi := by
  by_contra hcon
  rw [not_lt] at hcon
  have hpre : IsPreconnected (θ '' Ioo a b) := isPreconnected_Ioo.image θ hc
  have hsub : Icc (θ s) (θ s') ⊆ θ '' Ioo a b :=
    hpre.Icc_subset (mem_image_of_mem θ hs) (mem_image_of_mem θ hs')
  have hpi := Real.pi_pos
  have h1 : θ s ≤ (⌈θ s / Real.pi⌉ : ℝ) * Real.pi := by
    have h := Int.le_ceil (θ s / Real.pi)
    rwa [div_le_iff₀ hpi] at h
  have h2 : (⌈θ s / Real.pi⌉ : ℝ) * Real.pi ≤ θ s' := by
    have h := mul_lt_mul_of_pos_right (Int.ceil_lt_add_one (θ s / Real.pi)) hpi
    rw [add_mul, div_mul_cancel₀ _ hpi.ne', one_mul] at h
    linarith
  obtain ⟨r, hr, hrk⟩ := hsub ⟨h1, h2⟩
  have h := hsin r hr
  rw [hrk, Real.sin_int_mul_pi] at h
  exact lt_irrefl _ h

/-- If `A = ‖A‖ e^{iθ}` near `s`, then `Im(conj A · A') = ‖A‖² θ'`. -/
theorem angle_deriv {A : ℝ → ℂ} {A' : ℂ} {θ : ℝ → ℝ} {θ' s : ℝ}
    (hA : HasDerivAt A A' s) (hθ : HasDerivAt θ θ' s)
    (hpolar : ∀ᶠ t in 𝓝 s, A t = ‖A t‖ * exp (θ t * I)) :
    (conj (A s) * A').im = ‖A s‖ ^ 2 * θ' := by
  have hE : HasDerivAt (fun t : ℝ => exp (-(θ t : ℂ) * I))
      (exp (-(θ s : ℂ) * I) * (-(θ' : ℂ) * I)) s := by
    have h1 : HasDerivAt (fun t : ℝ => -(θ t : ℂ) * I) (-(θ' : ℂ) * I) s :=
      (hθ.ofReal_comp.neg).mul_const I
    exact h1.cexp
  have hF := hA.mul hE
  have him := Complex.imCLM.hasFDerivAt.comp_hasDerivAt s hF
  have hzero : (fun t => Complex.imCLM (A t * exp (-(θ t : ℂ) * I))) =ᶠ[𝓝 s] fun _ => 0 := by
    filter_upwards [hpolar] with t ht
    rw [ht, mul_assoc, ← exp_add]
    simp
  have h0 : HasDerivAt (fun t => Complex.imCLM (A t * exp (-(θ t : ℂ) * I))) 0 s :=
    (hasDerivAt_const s (0 : ℝ)).congr_of_eventuallyEq hzero
  have key := him.unique h0
  have hs := hpolar.self_of_nhds
  have hAE : A s * exp (-(θ s : ℂ) * I) = (‖A s‖ : ℂ) := by
    conv_lhs => rw [hs]
    rw [mul_assoc, ← exp_add]
    simp
  have hconj : conj (A s) = (‖A s‖ : ℂ) * exp (-(θ s : ℂ) * I) := by
    conv_lhs => rw [hs]
    rw [map_mul, conj_ofReal, ← exp_conj]
    simp
  simp only [Complex.imCLM_apply] at key
  rw [← mul_assoc (A s), hAE, add_im] at key
  have h2 : ((‖A s‖ : ℂ) * (-(θ' : ℂ) * I)).im = -(‖A s‖ * θ') := by
    simp
  rw [h2] at key
  rw [hconj, mul_assoc, im_ofReal_mul, mul_comm (exp _) A']
  have h3 : (A' * exp (-(θ s : ℂ) * I)).im = ‖A s‖ * θ' := by linarith
  rw [h3]; ring

section arc

variable {a b : ℝ} {A A' : ℝ → ℂ} {θA θA' θP : ℝ → ℝ}

/-- `Im(conj A · A') < 0` on the arc makes the phase of `A` strictly decreasing. -/
theorem angle_strictAnti
    (hA : ∀ s ∈ Ioo a b, HasDerivAt A (A' s) s)
    (hIm : ∀ s ∈ Ioo a b, (conj (A s) * A' s).im < 0)
    (hθ : ∀ s ∈ Ioo a b, HasDerivAt θA (θA' s) s)
    (hpolar : ∀ s ∈ Ioo a b, A s = ‖A s‖ * exp (θA s * I)) :
    StrictAntiOn θA (Ioo a b) := by
  have hcont : ContinuousOn θA (Ioo a b) :=
    fun s hs => (hθ s hs).continuousAt.continuousWithinAt
  apply strictAntiOn_of_deriv_neg (convex_Ioo a b) hcont
  intro s hs
  rw [interior_Ioo] at hs
  rw [(hθ s hs).deriv]
  have hev : ∀ᶠ t in 𝓝 s, A t = ‖A t‖ * exp (θA t * I) := by
    filter_upwards [isOpen_Ioo.mem_nhds hs] with t ht using hpolar t ht
  have h := angle_deriv (hA s hs) (hθ s hs) hev
  have hneg := hIm s hs
  rw [h] at hneg
  have hsq : 0 ≤ ‖A s‖ ^ 2 := sq_nonneg _
  by_contra hcon
  rw [not_lt] at hcon
  have : 0 ≤ ‖A s‖ ^ 2 * θA' s := mul_nonneg hsq hcon
  linarith

/-- The phase of `P` has negative sine. -/
theorem sin_phase_neg
    (hIm : ∀ s ∈ Ioo a b, (conj (A s) * A' s).im < 0)
    (hP : ∀ s ∈ Ioo a b,
      conj (A s) * A' s = ‖conj (A s) * A' s‖ * exp (θP s * I)) :
    ∀ s ∈ Ioo a b, Real.sin (θP s) < 0 := by
  intro s hs
  have h := hIm s hs
  rw [hP s hs, im_ofReal_mul, exp_ofReal_mul_I_im] at h
  by_contra hcon
  rw [not_lt] at hcon
  have : 0 ≤ ‖conj (A s) * A' s‖ * Real.sin (θP s) := mul_nonneg (norm_nonneg _) hcon
  linarith

/-- Between two points of the arc the phase `θP + θA` of `A'` increases by less than `π`,
with a margin given by the decrease of `θA` on any inner subinterval. -/
theorem arc_rotation_inner
    (hA : ∀ s ∈ Ioo a b, HasDerivAt A (A' s) s)
    (hIm : ∀ s ∈ Ioo a b, (conj (A s) * A' s).im < 0)
    (hθ : ∀ s ∈ Ioo a b, HasDerivAt θA (θA' s) s)
    (hpolar : ∀ s ∈ Ioo a b, A s = ‖A s‖ * exp (θA s * I))
    (hθPc : ContinuousOn θP (Ioo a b))
    (hP : ∀ s ∈ Ioo a b,
      conj (A s) * A' s = ‖conj (A s) * A' s‖ * exp (θP s * I))
    {s s₁ s₁' s' : ℝ} (h0 : a < s) (h1 : s ≤ s₁) (h3 : s₁' ≤ s') (h4 : s' < b)
    (h2 : s₁ < s₁') :
    (θP s' + θA s') - (θP s + θA s) < Real.pi + (θA s₁' - θA s₁) := by
  have hanti := angle_strictAnti hA hIm hθ hpolar
  have ms : s ∈ Ioo a b := ⟨h0, by linarith⟩
  have ms' : s' ∈ Ioo a b := ⟨by linarith, h4⟩
  have ms₁ : s₁ ∈ Ioo a b := ⟨by linarith, by linarith⟩
  have ms₁' : s₁' ∈ Ioo a b := ⟨by linarith, by linarith⟩
  have hPc := phase_confined hθPc (sin_phase_neg hIm hP) ms ms'
  have e1 : θA s₁ ≤ θA s := hanti.antitoneOn ms ms₁ h1
  have e2 : θA s' ≤ θA s₁' := hanti.antitoneOn ms₁' ms' h3
  linarith

/-- **Lemma 3.2, one arc; also Lemma 3.3.**  If the phase `θP + θA` of `A'` has limits
`βa` at the start and `βb` at the end of the arc, then `δ = βb - βa < π`. -/
theorem arc_rotation_lt_pi (hab : a < b)
    (hA : ∀ s ∈ Ioo a b, HasDerivAt A (A' s) s)
    (hIm : ∀ s ∈ Ioo a b, (conj (A s) * A' s).im < 0)
    (hθ : ∀ s ∈ Ioo a b, HasDerivAt θA (θA' s) s)
    (hpolar : ∀ s ∈ Ioo a b, A s = ‖A s‖ * exp (θA s * I))
    (hθPc : ContinuousOn θP (Ioo a b))
    (hP : ∀ s ∈ Ioo a b,
      conj (A s) * A' s = ‖conj (A s) * A' s‖ * exp (θP s * I))
    {βa βb : ℝ}
    (hβa : Tendsto (fun s => θP s + θA s) (𝓝[>] a) (𝓝 βa))
    (hβb : Tendsto (fun s => θP s + θA s) (𝓝[<] b) (𝓝 βb)) :
    βb - βa < Real.pi := by
  have hanti := angle_strictAnti hA hIm hθ hpolar
  set s₁ := a + (b - a) / 3 with hs₁
  set s₁' := a + 2 * (b - a) / 3 with hs₁'
  have i1 : a < s₁ := by rw [hs₁]; linarith
  have i2 : s₁ < s₁' := by rw [hs₁, hs₁']; linarith
  have i3 : s₁' < b := by rw [hs₁']; linarith
  have ms₁ : s₁ ∈ Ioo a b := ⟨i1, by linarith⟩
  have ms₁' : s₁' ∈ Ioo a b := ⟨by linarith, i3⟩
  have hη : θA s₁' - θA s₁ < 0 := by
    have := hanti ms₁ ms₁' i2
    linarith
  -- pass to the limit at the end, then at the start
  have step : ∀ s, a < s → s ≤ s₁ →
      βb ≤ (θP s + θA s) + (Real.pi + (θA s₁' - θA s₁)) := by
    intro s h0 h1
    refine le_of_tendsto hβb ?_
    filter_upwards [Ioo_mem_nhdsLT i3] with s' hs'
    have := arc_rotation_inner hA hIm hθ hpolar hθPc hP h0 h1 hs'.1.le hs'.2 i2
    linarith
  have hfin : βb - (Real.pi + (θA s₁' - θA s₁)) ≤ βa := by
    refine ge_of_tendsto hβa ?_
    filter_upwards [Ioo_mem_nhdsGT i1] with s hs
    have := step s hs.1 hs.2.le
    linarith
  linarith

end arc

/-- **Lemma 3.2.**  On a component with `L ≥ 1` poles, if every arc has `δ_I < π` and
`π d = ∑ δ_I`, then `d < L`. -/
theorem rotation_bound (L : ℕ) (hL : 1 ≤ L) (δ : Fin L → ℝ)
    (hδ : ∀ i, δ i < Real.pi) (d : ℝ) (hd : Real.pi * d = ∑ i, δ i) :
    d < L := by
  have : Nonempty (Fin L) := ⟨⟨0, hL⟩⟩
  have hlt : ∑ i, δ i < ∑ _i : Fin L, Real.pi :=
    Finset.sum_lt_sum_of_nonempty Finset.univ_nonempty (fun i _ => hδ i)
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hlt
  rw [← hd] at hlt
  have hpi := Real.pi_pos
  nlinarith

/-- **Lemma 3.3.**  On a component without poles, `π d = δ < π` gives `d < 1`. -/
theorem polefree_bound (δ d : ℝ) (hδ : δ < Real.pi) (hd : Real.pi * d = δ) : d < 1 := by
  have hpi := Real.pi_pos
  nlinarith

end OnlyDisk


==> anc/lean/README.md <==
# OnlyDisk: a partial Lean 4 formalization of "Only the disk"

These files formalize parts of the proofs in the paper *Only the disk* (Type IIB AdS6 x S2 solutions
over a Riemann surface with boundary) in Lean 4 with Mathlib. They do **not** formalize the whole
argument. The analytic and global inputs listed below enter as hypotheses of the Lean theorems.

All 55 theorems compile without `sorry` and without additional axioms. `#print axioms` reports only
the standard `propext`, `Classical.choice` and `Quot.sound`.

Equation, lemma and theorem numbers refer to the paper.

## Files

| File | Content | Theorems |
|---|---|---|
| `OnlyDisk/Counting.lean` | Arithmetic of Theorems 4.1, 5.6, 5.8 and of the degree counts (4.2), (5.4), (5.16) | 12 |
| `OnlyDisk/Identities.lean` | Pointwise identities: (2.16), (3.1), (3.9), (5.2), (5.3), (5.12), the arctan bounds of Lemma 5.4, the shift of G in Lemma 5.5 | 32 |
| `OnlyDisk/Boundary.lean` | The derivative of lambda does not vanish at a boundary point: eq. (3.3) and the five-brane points in Lemma 5.2 | 3 |
| `OnlyDisk/Rotation.lean` | The rotation bound, Lemmas 3.2 and 3.3 | 8 |

## What is proved, and from what

### Counting (`Counting.lean`)

`onlydisk`, `onlydisk_sevenbranes` and `onlydisk_orientifolds` derive `(g, ν) = (0, 1)`, and
`I₋ ≤ 1` in the last case, from the following hypotheses.

| Hypothesis | Source in the paper |
|---|---|
| `hpole : ∀ i, 1 ≤ L i` | Lemma 5.5: no boundary component without poles |
| `hbound : ∀ i, 1 ≤ L i → d i < L i` | Lemma 3.2: rotation bound |
| `hfrac : ∀ i, z i ≤ d i` | Lemma 5.4: `d_i = z_i + ε_i` with `ε_i ≥ 0` |
| `hcount` | Lemmas 5.2 and 5.7: degree of a one-form or quadratic differential on the Schottky double |

For Theorem 4.1 the hypotheses are that the windings `d_i` are integers, `d_i < L_i`, and
`∑ d_i = L + 4g + 2ν - 4`.

### Identities (`Identities.lean`)

Each statement is an identity or inequality for complex or real numbers: the values of the
differentials, of the seed functions, of `f`, and so on, at a single point. Nothing is said about
where holomorphy or the boundary conditions hold.

### Non-vanishing of λ' (`Boundary.lean`)

`deriv_ne_zero_of_boundary`: if `lam` is analytic at `p`, `|lam p| = 1`, and `|lam z| < 1` for all
`z` near `p` with `Im z > Im p`, then `deriv lam p ≠ 0`.

The paper applies Hopf's lemma to `log |λ|`. The Lean proof does not. If the derivative vanished,
then `λ(z) - λ(p) = (z - p)^n g(z)` with `n ≥ 2` and `g(p) ≠ 0`, and along a suitable direction
`e^{iθ}`, `0 < θ < π`, the modulus of `λ` would exceed one (`exists_direction`). The hypotheses are
weaker than in the paper: `|λ| = 1` on the neighbouring boundary arcs is not used.

### Rotation bound (`Rotation.lean`)

One boundary arc is parametrized by `s ∈ (a, b)`; `A` stands for the function called A-hat in the
paper, `A'` for its derivative, and `P = conj A · A'`.

Hypotheses of `arc_rotation_lt_pi`:

| Hypothesis | Meaning |
|---|---|
| `hA` | `A` is differentiable on the arc with derivative `A'` |
| `hIm` | `Im P < 0` on the arc, eq. (3.11) |
| `hpolar`, `hθ` | a differentiable phase `θA` with `A = ‖A‖ e^{iθA}` |
| `hP`, `hθPc` | a continuous phase `θP` with `P = ‖P‖ e^{iθP}` |
| `hβa`, `hβb` | the phase `θP + θA` of `A'` has limits `βa`, `βb` at the two ends of the arc |

Conclusion: `βb - βa < π`, that is `δ_I < π`. Then `rotation_bound` gives `d < L` from
`π d = ∑ δ_I`, and `polefree_bound` gives `d < 1` on a component without poles.

The two ingredients are `phase_confined` (a continuous function whose sine is negative on an
interval varies by less than `π`) and `angle_strictAnti` (`Im(conj A · A') = ‖A‖² θA'`, so `θA`
is strictly decreasing). The asymptotic behaviour at the poles is not needed for this inequality.
It gives the equality in eq. (3.10), which is not formalized.

## Not formalized

- The degree of a meromorphic one-form (`2ĝ - 2`) and of a quadratic differential (`4ĝ - 4`) on a
  compact Riemann surface; the extension to the Schottky double; the argument principle.
- Hopf's lemma for `G`: the non-vanishing of the differentials on boundary arcs, and `Im P < 0`,
  eq. (3.11).
- The expansions at the five-brane poles, eqs. (3.5) and (3.6); the existence of continuous phase
  functions; `π d_i = ∑ δ_I`.
- That `λ` is analytic at a five-brane pole and has modulus less than one in the interior.
- Harmonic measure and `s_i ≥ 0`, Lemma 5.3.
- The contexts in which the pointwise identities are applied.

## Building

Lean `v4.36.0-rc2` and Mathlib `v4.36.0-rc2`, fixed by `lean-toolchain` and `lake-manifest.json`.

```bash
lake exe cache get
```

```bash
lake build
```

The first command downloads the compiled Mathlib (several GB). Each file prints one warning about
the module system when it imports `Mathlib`; it does not affect the verification.

## Authorship

The Lean code was written by Claude Code (Anthropic) at the request of the author of the paper.


==> anc/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "9d581dfff2e41de989072ea63abf3daf69311520",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0-rc2",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "129d1ba9a16bc0660f46c79e9fb041ef5d5d80de",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c61286b7b63cbfd563b28e11e81d0a18233a044a",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8cc5dd0a36233b88a6ed5a7dbf1207d09338c60",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16259c0d07d61ee37d999d05b5cf96338b8daa11",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7d11bfa88558f8d3d90afdf6bd877ed70001498d",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b0256621cb88178e9ad932a53633077b3029e621",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d4c39b228d4a06f3b00748c2c445a7b9f056a6e3",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c09cb1e4f1e6e1c231a1175a12b681b075054a1b",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0-rc2",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "OnlyDisk",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "OnlyDisk"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["OnlyDisk"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.36.0-rc2"

[[lean_lib]]
name = "OnlyDisk"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.36.0-rc2

